General formalism for calculating the thermal efficiency of thermodynamic cycles defined in a $p-V$ diagram

We develop a general method for calculating the thermal efficiency of arbitrary thermodynamic cycles defined in the pressure-volume ($p-V$) diagram. To demonstrate how effective our approach is, we calculate the thermal efficiency of ideal gas engines for a few non-trivial cycles in the $p-V$ diagram, including a circular shape, a heart shape, a cycloid of Ceva, and a star-shaped curve. We determine the segments along the cycle where heat is absorbed or released from the heat engine. Our method can be applied to any gas model, and, as an example, we present the results for the van der Waals gas.

==> anc/thermal_efficiency_calculator.py <==
# Copyright (c) 2021, V. Könye and J. Cserti. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.





from scipy.integrate import quad
import sympy
import matplotlib as mpl
import numpy as np
mpl.use('pgf')
pgf_with_latex = {
    "pgf.texsystem": "pdflatex",
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": [],
    "font.sans-serif": [],
    "font.monospace": [],
    "axes.labelsize": 9,
    "font.size": 9,
    "legend.fontsize": 9,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "axes.linewidth": 1,
    "pgf.preamble": [
        r"\usepackage[utf8x]{inputenc}",
        r"\usepackage[T1]{fontenc}",
        r"\usepackage[detect-all,locale=DE]{siunitx}",
        r"\usepackage{amssymb}",
        ]
    }
mpl.rcParams.update(pgf_with_latex)
import matplotlib.pyplot as plt



def initalize_plot(center):
    """ Initalize the figures to be generated by the code.

    Parameters
    ----------
    center : array
        Array that contains the center of the plot: center = [V0,p0]

    Returns
    -------
    f : Figure
        Matplotlib Figure
    ax : axes.Axes
        Array of matplotlib Axes class
    """

    f, ax = plt.subplots(nrows=1, ncols=2,figsize=[8.6/2.54,4.5/2.54])

    ax[0].set_aspect(1)
    ax[0].set_xlim(center[0]-1.02,center[0]+1.02)
    ax[0].set_ylim(center[1]-1.02,center[1]+1.02)
    ax[0].set_xlabel("$\mathcal{V}$")
    ax[0].set_ylabel("$\mathcal{P}$")
    ax[0].set_xticks(np.arange(center[0]-1,center[0]+2,1))
    ax[0].set_xticklabels(["$"+str(center[0]-1)+"\\vphantom{/}$",
                           "$"+str(center[0])+"\\vphantom{/}$",
                           "$"+str(center[0]+1)+"\\vphantom{/}$"])

    ax[1].set_yticks([0])
    ax[1].set_xlabel('$\\varphi\\vphantom{/V_0}$')
    ax[1].set_ylabel("$q(\\varphi)$")
    ax[1].yaxis.tick_right()

    return f,ax

def finalize_plot(f,filename):
    """ Save figure into file.

    Parameters
    ----------
    f : Figure
        Matplotlib Figure
    filename: string
        Main name of the file for the figure.
        The final name is plot_filename.pdf
    """

    f.subplots_adjust(left=0.1, right=1.3, top=0.9, bottom=0.1)
    f.tight_layout()
    f.savefig("./plot_"+filename+".pdf")

def plot_polar(x,y,q,phi,center,filename):
    """ Plot the p-V diagram and the heat function for polar parametrization.

    Parameters
    ----------
    x : array
        Volumes along the cycle
    y : array
        Pressures along the cycle
    q : array
        Heatfunction values along the cycle
    phi : array
        Values of the phi parameter along the cycle
    center : array
        Array that contains the center of the plot: center = [V0,p0]
    filename: string
        Main name of the file for the figure.
        The final name is plot_filename.pdf
    """

    xpos=x.copy()
    xneg=x.copy()
    ypos=y.copy()
    yneg=y.copy()
    qpos=q.copy()
    qneg=q.copy()
    phipos=phi.copy()
    phineg=phi.copy()

    xpos[q <= 0]   = np.nan
    xneg[q > 0]    = np.nan
    ypos[q <= 0]   = np.nan
    yneg[q > 0]    = np.nan
    qpos[q <= 0]   = np.nan
    qneg[q > 0]    = np.nan
    phipos[q <= 0] = np.nan
    phineg[q > 0]  = np.nan

    f,ax = initalize_plot(center)

    ax[0].plot(xpos,ypos,'r-',lw=2)
    ax[0].plot(xneg[::8],yneg[::8],'b.',markersize=2)
    ax[1].plot(phipos,qpos,'r-',lw=1.5)
    ax[1].plot(phineg,qneg,'b-',lw=1.5)
    ax[1].plot(phi,0*phi,'k-',lw=1)
    ax[1].fill_between(phipos, qpos, color='#ff8888')
    ax[1].fill_between(phineg, qneg, color='#8888ff')
    ax[1].set_ylim(np.float(np.min(q))*1.1,np.float(np.max(q))*1.1)
    ax[1].set_xlim(0,2*np.pi)
    ax[1].set_xticks(np.arange(0,2*np.pi+1,np.pi/2))
    ax[1].set_xticklabels(["0\\vphantom{/}", "$\pi/2$","$\pi\\vphantom{/}$",
                          "$3\pi/2$","$2\pi\\vphantom{/}$"])


    finalize_plot(f,filename)

def plot_polygon(x,y,q,phi,center,filename):
    """ Plot the p-V diagram and the heat function for polygons.

    Parameters
    ----------
    x : array
        Volumes along the cycle
    y : array
        Pressures along the cycle
    q : array
        Heatfunction values along the cycle
    phi : array
        Values of the phi parameter along the cycle
    center : array
        Array that contains the center of the plot: center = [V0,p0]
    filename: string
        Main name of the file for the figure.
        The final name is plot_filename.pdf
    """

    xpos=x.copy()
    xneg=x.copy()
    ypos=y.copy()
    yneg=y.copy()
    qpos=q.copy()
    qneg=q.copy()
    phipos=phi.copy()
    phineg=phi.copy()

    xpos[q <= 0]   = np.nan
    xneg[q > 0]    = np.nan
    ypos[q <= 0]   = np.nan
    yneg[q > 0]    = np.nan
    qpos[q <= 0]   = np.nan
    qneg[q > 0]    = np.nan
    phipos[q <= 0] = np.nan
    phineg[q > 0]  = np.nan

    f,ax = initalize_plot(center)

    ax[0].plot(xpos,ypos,'r-',lw=2)
    ax[0].plot(xneg[::8],yneg[::8],'b.',markersize=2)
    ax[0].set_ylim(center[1]-1.02,center[1]+1.06)
    ax[1].plot(phipos,qpos,'r-',lw=1.5)
    ax[1].plot(phineg,qneg,'b-',lw=1.5)
    ax[1].plot(phi,0*phi,'k-',lw=1)
    ax[1].fill_between(phipos, qpos, color='#ff8888')
    ax[1].fill_between(phineg, qneg, color='#8888ff')
    ax[1].set_xlim(0,10)
    ax[1].set_xticks(np.arange(0,11,5))
    ax[1].set_xticklabels(["$0\\vphantom{/}$",
                           "$5\\vphantom{/}$","$10\\vphantom{/}$"])
    ax[1].set_ylim(np.float(np.min(q))*1.1,np.float(np.max(q))*1.1)

    finalize_plot(f,filename)

def eta_polar(phi,V,p,gamma,Npoints,filename,center=[1,1],gas='ideal'):
    """ Calculate the thermal efficiency of a cycle parametrized with polar
        coordinates. Can calculate ideal gas or Van der Waals gas. Plot
        figures using the plot_polar() function.

    Parameters
    ----------
    phi : sympy symbol
        Parameter used to parametrize the cycle.
    V : sympy function
        Volume as a function of phi.
    p : sympy function
        Pressure as a function of phi.
    gamma : float
        Heat capacity ratio.
    Npoints : int
        Number of points to be plotted for the cycle
    filename: string
        Main name of the file for the figure.
        The final name is plot_filename.pdf
    center : array
        Array that contains the center of the plot: center = [V0,p0]
    gas : string
        Gas model ('ideal' or 'VdW').

    Returns
    -------
    eta : float
        Thermal efficiency.
    W[0] : float
        Absolute value of total work.
    Qp : float
        Total absorbed heat.
    Qm : float
        Total released heat.
    check : float
        Consistency check (should be close to 0)
    """

    if gas == 'ideal':
        qfunc = 1/(gamma-1)*(V*sympy.diff(p,phi)+gamma*p*sympy.diff(V,phi))
    elif gas == 'VdW':
        qfunc = 1/(gamma-1)*((3*V-1)/3*sympy.diff(p,phi) +
                 (gamma*(p+3/V**2)-2*(3*V-1)/(V**3))*sympy.diff(V,phi))

    qn  = lambda t : qfunc.subs({phi:t}).n()

    qa  = sympy.Abs(qfunc)
    qan = lambda t : qa.subs({phi:t}).n()

    Vn  = lambda t : V.subs({phi:t}).n()
    pn  = lambda t : p.subs({phi:t}).n()

    W = quad(qn,0,2*np.pi)
    Qa = quad(qan,0,2*np.pi)

    Qp = (W[0]+Qa[0])/2
    Qm = (W[0]-Qa[0])/2

    eta=W[0]/Qp

    #consistency check
    dW  = - p * sympy.diff(V,phi)
    dWn = lambda y:dW.subs({phi:y}).n()
    W_direct = quad(dWn,0,2*np.pi)
    check = W_direct[0] + W[0]

    #preparing data for plot
    phiList=np.linspace(0,2*np.pi,Npoints)
    x = []
    y = []
    q = []
    for t in phiList:
        x = np.append(x,Vn(t))
        y = np.append(y,pn(t))
        q = np.append(q,qn(t))
    q = np.array(q,dtype=np.float64)
    phi = np.array(phiList,dtype=np.float64)
    plot_polar(x,y,q,phi,center,filename)

    return (eta,W[0],Qp,Qm,check)

def eta_polygon(vertices,gamma,Npoints,filename,center=[1,1]):
    """ Calculate the thermal efficiency of a cycle that is a polygon
        coordinates. Can calculate ideal gas. Plot
        figures using the plot_polygon() function.

    Parameters
    ----------
    vertices : list of array
        List of the [p,V] coordinates of the polygon.
    gamma : float
        Heat capacity ratio.
    Npoints : int
        Number of points to be plotted for each line segment.
    filename: string
        Main name of the file for the figure.
        The final name is plot_filename.pdf
    center : array
        Array that contains the center of the plot: center = [V0,p0]

    Returns
    -------
    eta : float
        Thermal efficiency.
    W : float
        Absolute value of total work.
    Qp : float
        Total absorbed heat.
    Qm : float
        Total released heat.
    check : float
        Consistency check (should be close to 0)
    """

    x = []
    y = []
    q = []
    phi = []
    W = 0
    Qa = 0
    W_direct = 0

    Nvertices = len(vertices)
    for i in range(0,Nvertices-1):
        a = vertices[i]
        b = vertices[i+1]
        e = b - a
        qn = lambda t : 1/(gamma-1)*(gamma * (a[1]+e[1] * t)*e[0]
                                    +(a[0]+e[0] * t)*e[1])
        qan = lambda t : abs(qn(t))

        Vn  = lambda t : a[0]+e[0]*t
        pn  = lambda t : a[1]+e[1]*t

        W += quad(qn,0,1)[0]
        Qa += quad(qan,0,1)[0]

        #consistency check
        dWn =  lambda t: (a[1]+e[1] * t)*e[0]
        W_direct += quad(dWn,0,1)[0]

        #preparing data for plot
        for t in np.linspace(0,1,Npoints):
            x = np.append(x,Vn(t))
            y = np.append(y,pn(t))
            q = np.append(q,qn(t))
            phi = np.append(phi,i+t)

    Qp = (W+Qa)/2
    Qm = (W-Qa)/2
    check = W_direct + W
    eta=W/Qp

    plot_polygon(x,y,q,phi,center,filename)

    return (eta,W,Qp,Qm,check)

def print_eta_data(name,f,res):
    """ Write into the datafile containing the thermal efficiencies.

    Parameters
    ----------
    name : string
        Name of the cycle (also used for the name of the figure).
    f : file
        File object.
    res: array
        Array that contains the return values of eta_polar() and eta_polygon()
    """
    f.write(name+"\n")
    f.write("eta: "+str(res[0])+"\n")
    f.write("W: "+str(res[1])+"\n")
    f.write("Qplus: "+str(res[2])+"\n")
    f.write("Qminus: "+str(res[3])+"\n")
    f.write("check: "+str(res[4])+"\n\n")

if __name__ == '__main__':
    """ Main function that produces all the plots and results of the paper."""

    #output file containing the final efficiency results
    f= open("efficiency_data.dat","w+")

    #heat capacity ratio
    gamma = 5./3


    (phi)=sympy.symbols('phi')


    name = "circle"
    print(name)
    Npoints = 500
    a=1
    b=1
    V = 1 + b * sympy.sin(phi)
    p = 1 + a * sympy.cos(phi)
    res=eta_polar(phi,V,p,gamma,Npoints,name)
    print_eta_data(name,f,res)


    name = "Ceva"
    print(name)
    Npoints = 500
    V = 1 - 1.0/3*(1 - 2*sympy.cos(2*phi))*sympy.sin(phi)
    p = 1 - 1.0/3*(1 - 2*sympy.cos(2*phi))*sympy.cos(phi)
    res=eta_polar(phi,V,p,gamma,Npoints,name)
    print_eta_data(name,f,res)


    name = "heart"
    print(name)
    Npoints = 500
    V = 2 + 16./20*(sympy.sin(phi))**3
    p = 2 + (13 * sympy.cos(phi) - 5*sympy.cos(2*phi) - 2*sympy.cos(3*phi) -
         sympy.cos(4*phi))/20.
    res=eta_polar(phi,V,p,gamma,Npoints,name,center=[2,2])
    print_eta_data(name,f,res)


    name = "star"
    print(name)
    Npoints = 60
    nc = 5
    x0 = 1
    y0 = 1
    rr = np.sin(np.pi/10)/np.sin(54*np.pi/180)

    vertices1 = []
    vertices2 = []
    for i in range(0,nc) :
        vertices1.append(np.array([x0 + np.cos(np.pi/2-i*2*np.pi/nc),
                                   y0 + np.sin(np.pi/2-i*2*np.pi/nc)]))
    for i in range(0,nc):
        vertices2.append(np.array([x0 + rr*np.cos(- 36*np.pi/180
                                                  +np.pi/2-i*2*np.pi/nc),
                                   y0 + rr*np.sin(- 36*np.pi/180
                                                  +np.pi/2-i*2*np.pi/nc)]))
    vertices = []
    for i in range(0,nc):
        vertices.append(np.array(vertices1[i]))
        vertices.append(np.array(vertices2[i]))
    vertices.append(vertices[0])

    res = eta_polygon(vertices,gamma,Npoints,name,center=[1,1])
    print_eta_data(name,f,res)


    name = "heart_VdW"
    print(name)
    Npoints = 500
    V = 2 + 16./20*(sympy.sin(phi))**3
    p = 2 + (13 * sympy.cos(phi) - 5*sympy.cos(2*phi) - 2*sympy.cos(3*phi) -
         sympy.cos(4*phi))/20.
    res=eta_polar(phi,V,p,gamma,Npoints,name,center=[2,2],gas='VdW')
    print_eta_data(name,f,res)


    f.close()








